Connect, Not Collapse: Explaining Contrastive Learning for Unsupervised Domain Adaptation

We consider unsupervised domain adaptation (UDA), where labeled data from a source domain (e.g., photographs) and unlabeled data from a target domain (e.g., sketches) are used to learn a classifier for the target domain. Conventional UDA methods (e.g., domain adversarial training) learn domain-invariant features to improve generalization to the target domain. In this paper, we show that contrastive pre-training, which learns features on unlabeled source and target data and then fine-tunes on labeled source data, is competitive with strong UDA methods. However, we find that contrastive pre-training does not learn domain-invariant features, diverging from conventional UDA intuitions. We show theoretically that contrastive pre-training can learn features that vary subtantially across domains but still generalize to the target domain, by disentangling domain and class information. Our results suggest that domain invariance is not necessary for UDA. We empirically validate our theory on benchmark vision datasets.

==> refdb/web/paper-info.py <==
#!/usr/bin/env python

"""
Takes an URL or keywords and outputs the header to keep track of papers in a otl file.

Examples:

    $ paper-info.py notes.otl https://arxiv.org/pdf/1606.05250.pdf
    EMNLP 2016: SQuAD: 100,000+ Questions for Machine Comprehension of Text. Pranav Rajpurkar, Jian Zhang, Konstantin Lopyrev, Percy Liang.
    	https://arxiv.org/pdf/1606.05250.pdf

    $ paper-info.py index.md https://arxiv.org/pdf/1606.05250.pdf
    [SQuAD: 100,000+ Questions for Machine Comprehension of Text](https://arxiv.org/pdf/1606.05250.pdf). *Pranav Rajpurkar, Jian Zhang, Konstantin Lopyrev, Percy Liang*. EMNLP 2016.

"""

import re, sys
from util import lookup_query, render_paper

if len(sys.argv) < 3:
    print('Usage: <file> <query (URL or keywords)>')
    sys.exit(1)

filename, query = sys.argv[1], sys.argv[2]

if filename.endswith('.md'):
    mode = 'markdown'
elif filename.endswith('.otl'):
    mode = 'otl'
elif filename.endswith('.rb'):
    mode = 'refdb'
else:
    mode = 'markdown'  # Default

# Separate out leading whitespace into `prefix`
m = re.match(r'([\s\-]*)([^\s]+)', query)
prefix, query = m.group(1), m.group(2)
# Remove last tab if all tabs (relevant for OTL)
if re.match(r'\t+', prefix):
    prefix = prefix[:-1]

paper = lookup_query(query)
print(render_paper(paper, mode=mode, prefix=prefix))


==> refdb/web/test_util.py <==
from util import *

def test_lookup_query1():
    data = lookup_query('SQuAD: 100,000+ Questions for Machine Comprehension of Text')
    assert data['year'] == 2016
    assert get_arxiv_pdf(data) == 'https://arxiv.org/pdf/1606.05250.pdf'


def test_lookup_query2():
    data = lookup_query('https://arxiv.org/pdf/1606.05250.pdf')
    assert data['title'] == 'SQuAD: 100,000+ Questions for Machine Comprehension of Text'


def test_render_paper():
    data = lookup_query('https://arxiv.org/pdf/1606.05250.pdf')
    assert 'EMNLP' in render_paper(data, mode='markdown')
    assert 'EMNLP' in render_paper(data, mode='otl')


==> refdb/web/util.py <==
import json
import os
import re
import sys
import urllib
import urllib.request
from typing import Dict

SEMANTIC_SCHOLAR_FIELDS = 'title,authors,venue,year,externalIds'

def get_cache_path() -> str:
    """Returns a directory where we can cache files."""
    var_path = os.path.join(os.path.dirname(os.path.realpath(__file__)), 'var')
    if not os.path.exists(var_path):
        os.mkdir(var_path)
    cache_path = os.path.join(var_path, 'cache')
    if not os.path.exists(cache_path):
        os.mkdir(cache_path)
    return cache_path

def get_arxiv_pdf(paper: Dict) -> str:
    arxiv_id = paper['externalIds'].get('ArXiv')
    return f'https://arxiv.org/pdf/{arxiv_id}.pdf' if arxiv_id else None

def get_author_str(paper: Dict, delim: str = ', ') -> str:
    return delim.join(author['name'] for author in paper['authors'])

def read_url(url: str) -> str:
    """Fetch the contents of `url`, caching as needed."""
    # Hopefully there's no collision
    cached_path = os.path.join(get_cache_path(), re.sub(r'[^\w-]', '.', url))
    if os.path.exists(cached_path):
        with open(cached_path) as f:
            data = f.read()
    else:
        f = urllib.request.urlopen(url)
        data = f.read()
        data = data.decode('utf-8')
        try:
            with open(cached_path, 'w') as f:
                f.write(data)
        except:
            os.unlink(cached_path)  # Don't cache if failed
            raise
    return data

def inspect_url(url: str) -> Dict:
    """Take an ArXiv or Semantic Scholar URL, extracts the paper ID, returns the paper."""
    # Figure out the paper ID
    paper_id = None
    if 'arxiv.org' in url:
        m = re.search(r'arxiv.org\/...\/(\d+\.\d+)(v\d)?(\.pdf)?$', url)
        if m:
            paper_id = 'ARXIV:' + m.group(1)
    elif 'semanticscholar.org' in url:
        paper_id = url.split('/')[-1]
    else:
        raise ValueError('Cannot handle this URL: {url}')

    # Look it up on semantic scholar
    if paper_id:
        params = {
            'fields': SEMANTIC_SCHOLAR_FIELDS,
        }
        url = f'https://api.semanticscholar.org/graph/v1/paper/{paper_id}?' + urllib.parse.urlencode(params)
        paper = json.loads(read_url(url))
        return paper
    return None

def search_keywords(query: str) -> Dict:
    """Search on Semantic Scholar, return the first result."""
    params = {
        'query': query,
        'fields': SEMANTIC_SCHOLAR_FIELDS,
    }
    url = f'https://api.semanticscholar.org/graph/v1/paper/search?' + urllib.parse.urlencode(params)
    response = json.loads(read_url(url))
    paper = response['data'][0]
    return paper

def lookup_query(query: str) -> Dict:
    """
    Main entry point: `query is either a URL or a set of keywords.
    Returns a Semantic Scholar info with the relevant information.
    """
    if query.startswith('http'):
        return inspect_url(query)
    else:
        return search_keywords(query)

def render_paper(paper: Dict, mode: str, prefix: str = '') -> str:
    """Takes a `paper` and returns a string."""
    title = paper['title']
    venue = paper['venue']
    year = paper['year']
    venue_year = f'{venue} {year}' if venue and venue != 'ArXiv' else year
    pdf_url = get_arxiv_pdf(paper)

    if mode == 'markdown':
        authors = get_author_str(paper)
        return f'{prefix}[{title}]({pdf_url}). *{authors}*. {venue_year}.'
    elif mode == 'otl':
        authors = get_author_str(paper)
        return f'{prefix}{venue_year}. {title}. {authors}.\n' + \
               f'{prefix}\t{pdf_url}'
    elif mode == 'refdb':
        authors = get_author_str(paper, delim=' and ')
        if len(paper['authors']) > 0:
            last_name = paper['authors'][0]['name'].split(' ')[-1].lower()
        else:
            last_name = '???'
        title_word = [word for word in paper['title'].replace(':', '').lower().split(' ') if word not in ('a', 'an', 'the')][0]
        bib_id = f'{last_name}{year}{title_word}'
        return f"""\
entry!('{bib_id}',
  title('{title}'),
  author('{authors}'),
  {venue.lower()}({year}),
  url('{pdf_url}'),
)
"""
    else:
        raise ValueError(f'Invalid mode: {mode}')

